Event-Triggered Consensus of Homogeneous and Heterogeneous Multi-Agent Systems with Jointly Connected Switching Topologies

This paper investigates the distributed event-based consensus problem of switching networks satisfying the jointly connected condition. Both the state consensus of homogeneous linear networks and output consensus of heterogeneous networks are studied. Two kinds of event-based protocols based on local sampled information are designed, without the need to solve any matrix equation or inequality. Theoretical analysis indicates that the proposed event-based protocols guarantee the achievement of consensus and the exclusion of Zeno behaviors for jointly connected undirected switching graphs. These protocols, relying on no global knowledge of the network topology and independent of switching rules, can be devised and utilized in a completely distributed manner. They are able to avoid continuous information exchanges for either controllers' updating or triggering functions' monitoring, which ensures the feasibility of the presented protocols.

==> simu_switching_state/switching_state.m <==
%% 清空内存
close all;
clear;
clc;

%% 拓扑

Num=6;
%% 系统动力学
% A=[-1  0;
%     1  -2];
A=[0  1;
  -1  0];
B=[0;1];

K=-B';

% %% solve ARE
 [Ord Ord]=size(A);
% H=[A,-B*B';-eye(Ord),-A'];
% [x1,x2]=ric_schr(H);
% P=x2/x1
% K=-P
% %Gamma=P*P


 
 %% 仿真时间设定
tmax=20; % maximum simulation time s
T=0.001; % sample time s
tau=.5;%每个图固定的时间
m=tau/T;
kmax=1+tmax/T; %循环次数
%% 控制器及触发函数参数设定
delta=.5;
c=5;
mu1=0.5;
nu1=0.5;
%% 分配计算空间
x1=zeros(Ord*kmax,1); %follower状态
x2=zeros(Ord*kmax,1);
x3=zeros(Ord*kmax,1);
x4=zeros(Ord*kmax,1);
x5=zeros(Ord*kmax,1);
x6=zeros(Ord*kmax,1);
x1last=zeros(Ord*kmax,1); %最近一次通讯时刻对应的状态
x2last=zeros(Ord*kmax,1);
x3last=zeros(Ord*kmax,1);
x4last=zeros(Ord*kmax,1);
x5last=zeros(Ord*kmax,1);
x6last=zeros(Ord*kmax,1);
x1tilde=zeros(Ord*kmax,1); %状态估计
x2tilde=zeros(Ord*kmax,1);
x3tilde=zeros(Ord*kmax,1);
x4tilde=zeros(Ord*kmax,1);
x5tilde=zeros(Ord*kmax,1);
x6tilde=zeros(Ord*kmax,1);
err1=zeros(Ord*kmax,1); %状态估计与当前状态之差
err2=zeros(Ord*kmax,1);
err3=zeros(Ord*kmax,1);
err4=zeros(Ord*kmax,1);
err5=zeros(Ord*kmax,1);
err6=zeros(Ord*kmax,1);
f1=zeros(kmax,1); %触发函数
f2=zeros(kmax,1);
f3=zeros(kmax,1);
f4=zeros(kmax,1);
f5=zeros(kmax,1);
f6=zeros(kmax,1);
triIS1=zeros(kmax,1); %记录每次计算时刻是否触发，方便绘图
triIS2=zeros(kmax,1);
triIS3=zeros(kmax,1);
triIS4=zeros(kmax,1);
triIS5=zeros(kmax,1);
triIS6=zeros(kmax,1);
tricount1=0; %触发次数
tricount2=0;
tricount3=0;
tricount4=0;
tricount5=0;
tricount6=0;

%% 开始计算，第一次迭代运算，需要通信，邻居之间交换信息
   
%         num=5;     
%         x1(1:Ord)=num*randn(Ord,1);
%         x2(1:Ord)=num*randn(Ord,1);
%         x3(1:Ord)=num*randn(Ord,1);
%         x4(1:Ord)=num*randn(Ord,1);
        x1(1:Ord)=randn(Ord,1); % 随机确定的初值，为了避免每次触发次数都改变，这里不妨用随机数生成一个初值
        x2(1:Ord)=randn(Ord,1);
        x3(1:Ord)=randn(Ord,1);
        x4(1:Ord)=randn(Ord,1);
        x5(1:Ord)=randn(Ord,1);
        x6(1:Ord)=randn(Ord,1);
        x1(1:Ord)=[0.7847;0.3086]; % 随机确定的初值，为了避免每次触发次数都改变，这里不妨用随机数生成一个初值
        x2(1:Ord)=[-0.2339;-1.0570];
        x3(1:Ord)=[-0.2841;-0.0867];
        x4(1:Ord)=[-1.4694;0.1922];
        x5(1:Ord)=[0.5377;1.8339];
        x6(1:Ord)=[-2.2588;0.8622];        
    
% % 第一次通讯后，所有对应的信息都进行更新
%         x1last(1:Ord)=x1(1:Ord);
%         x2last(1:Ord)=x2(1:Ord);
%         x3last(1:Ord)=x3(1:Ord);
%         x4last(1:Ord)=x4(1:Ord);
%         triIS1(1)=1;
%         triIS2(1)=1;
%         triIS3(1)=1;
%         triIS4(1)=1;
%         tricount1=tricount1+1;
%         tricount2=tricount2+1;
%         tricount3=tricount3+1;
%         tricount4=tricount4+1;
%         triT1=1;
%         triT2=1;
%         triT3=1;
%         triT4=1;
%         x1tilde(1:Ord)=x1(1:Ord);
%         x2tilde(1:Ord)=x2(1:Ord);
%         x3tilde(1:Ord)=x3(1:Ord);
%         x4tilde(1:Ord)=x4(1:Ord);
      
        
%%
h=waitbar(0,'Please wait...');  % 绘制仿真进度条
for k=1:kmax-1
    waitbar(k/kmax,h);
%% 判断执行哪个拓扑
l=mod(ceil(k/m),4);
if l==1
    a12=1;
    a16=1;
    a23=0;
    a34=0;
    a45=0;
    a56=0;
else if l==2
    a12=0;
    a16=0;
    a23=1;
    a34=1;
    a45=0;
    a56=0;
else if l==3
    a12=0;
    a13=0;
    a14=0;
    a23=0;
    a24=0;
    a34=0;
else 
    a12=0;
    a16=0;
    a23=0;
    a34=0;
    a45=1;
    a56=1;
    end
    end
end

   
%% 计算增益


if mod(k,m)==1
% 更换拓扑后，应立即通讯一次
        x1last(Ord*(k-1)+1:Ord*k)=x1(Ord*(k-1)+1:Ord*k);
        x2last(Ord*(k-1)+1:Ord*k)=x2(Ord*(k-1)+1:Ord*k);
        x3last(Ord*(k-1)+1:Ord*k)=x3(Ord*(k-1)+1:Ord*k);
        x4last(Ord*(k-1)+1:Ord*k)=x4(Ord*(k-1)+1:Ord*k);
        x5last(Ord*(k-1)+1:Ord*k)=x5(Ord*(k-1)+1:Ord*k);
        x6last(Ord*(k-1)+1:Ord*k)=x6(Ord*(k-1)+1:Ord*k);
        triIS1(k)=1;
        triIS2(k)=1;
        triIS3(k)=1;
        triIS4(k)=1;
        triIS5(k)=1;
        triIS6(k)=1;
        tricount1=tricount1+1;
        tricount2=tricount2+1;
        tricount3=tricount3+1;
        tricount4=tricount4+1;
        tricount5=tricount5+1;
        tricount6=tricount6+1;
        triT1=k;
        triT2=k;
        triT3=k;
        triT4=k;
        triT5=k;
        triT6=k;
        x1tilde(Ord*(k-1)+1:Ord*k)=x1(Ord*(k-1)+1:Ord*k);
        x2tilde(Ord*(k-1)+1:Ord*k)=x2(Ord*(k-1)+1:Ord*k);
        x3tilde(Ord*(k-1)+1:Ord*k)=x3(Ord*(k-1)+1:Ord*k);
        x4tilde(Ord*(k-1)+1:Ord*k)=x4(Ord*(k-1)+1:Ord*k);
        x5tilde(Ord*(k-1)+1:Ord*k)=x5(Ord*(k-1)+1:Ord*k);
        x6tilde(Ord*(k-1)+1:Ord*k)=x6(Ord*(k-1)+1:Ord*k);
end
       
% 更新状态 

        x1(Ord*k+1:Ord*(k+1))=x1(Ord*(k-1)+1:Ord*k)...
            +T*(A*x1(Ord*(k-1)+1:Ord*k)...
            +a12*c*B*K*(x1tilde(Ord*(k-1)+1:Ord*k)-x2tilde(Ord*(k-1)+1:Ord*k))...
            +a16*c*B*K*(x1tilde(Ord*(k-1)+1:Ord*k)-x6tilde(Ord*(k-1)+1:Ord*k)));
        x2(Ord*k+1:Ord*(k+1))=x2(Ord*(k-1)+1:Ord*k)...
            +T*(A*x2(Ord*(k-1)+1:Ord*k)...
            +a12*c*B*K*(x2tilde(Ord*(k-1)+1:Ord*k)-x1tilde(Ord*(k-1)+1:Ord*k))...
            +a23*c*B*K*(x2tilde(Ord*(k-1)+1:Ord*k)-x3tilde(Ord*(k-1)+1:Ord*k)));
        x3(Ord*k+1:Ord*(k+1))=x3(Ord*(k-1)+1:Ord*k)...
            +T*(A*x3(Ord*(k-1)+1:Ord*k)...
            +a23*c*B*K*(x3tilde(Ord*(k-1)+1:Ord*k)-x2tilde(Ord*(k-1)+1:Ord*k))...
            +a34*c*B*K*(x3tilde(Ord*(k-1)+1:Ord*k)-x4tilde(Ord*(k-1)+1:Ord*k)));
        x4(Ord*k+1:Ord*(k+1))=x4(Ord*(k-1)+1:Ord*k)...
            +T*(A*x4(Ord*(k-1)+1:Ord*k)...
            +a34*c*B*K*(x4tilde(Ord*(k-1)+1:Ord*k)-x3tilde(Ord*(k-1)+1:Ord*k))...
            +a45*c*B*K*(x4tilde(Ord*(k-1)+1:Ord*k)-x5tilde(Ord*(k-1)+1:Ord*k)));
        x5(Ord*k+1:Ord*(k+1))=x5(Ord*(k-1)+1:Ord*k)...
            +T*(A*x5(Ord*(k-1)+1:Ord*k)...
            +a45*c*B*K*(x5tilde(Ord*(k-1)+1:Ord*k)-x4tilde(Ord*(k-1)+1:Ord*k))...
            +a56*c*B*K*(x5tilde(Ord*(k-1)+1:Ord*k)-x6tilde(Ord*(k-1)+1:Ord*k)));
        x6(Ord*k+1:Ord*(k+1))=x6(Ord*(k-1)+1:Ord*k)...
            +T*(A*x6(Ord*(k-1)+1:Ord*k)...
            +a56*c*B*K*(x6tilde(Ord*(k-1)+1:Ord*k)-x5tilde(Ord*(k-1)+1:Ord*k))...
            +a16*c*B*K*(x6tilde(Ord*(k-1)+1:Ord*k)-x1tilde(Ord*(k-1)+1:Ord*k)));

 % 更新状态估计
        x1tilde(Ord*k+1:Ord*(k+1))=expm(A*(k+1-triT1)*T)*x1last(Ord*(k-1)+1:Ord*k);
        x2tilde(Ord*k+1:Ord*(k+1))=expm(A*(k+1-triT2)*T)*x2last(Ord*(k-1)+1:Ord*k);
        x3tilde(Ord*k+1:Ord*(k+1))=expm(A*(k+1-triT3)*T)*x3last(Ord*(k-1)+1:Ord*k);
        x4tilde(Ord*k+1:Ord*(k+1))=expm(A*(k+1-triT4)*T)*x4last(Ord*(k-1)+1:Ord*k);
        x5tilde(Ord*k+1:Ord*(k+1))=expm(A*(k+1-triT5)*T)*x5last(Ord*(k-1)+1:Ord*k);
        x6tilde(Ord*k+1:Ord*(k+1))=expm(A*(k+1-triT6)*T)*x6last(Ord*(k-1)+1:Ord*k);
        
% 计算触发函数，判断是否需要通信
            err1(Ord*k+1:Ord*(k+1))=x1tilde(Ord*k+1:Ord*(k+1))-x1(Ord*k+1:Ord*(k+1));
            f1(k+1)=(a12+a16)*(K*err1(Ord*k+1:Ord*(k+1)))'*(K*err1(Ord*k+1:Ord*(k+1)))...
                -1/4*(a12*(x1tilde(Ord*k+1:Ord*(k+1))-x2tilde(Ord*k+1:Ord*(k+1)))'*K'*K*(x1tilde(Ord*k+1:Ord*(k+1))-x2tilde(Ord*k+1:Ord*(k+1)))...
                +a16*(x1tilde(Ord*k+1:Ord*(k+1))-x6tilde(Ord*k+1:Ord*(k+1)))'*K'*K*(x1tilde(Ord*k+1:Ord*(k+1))-x6tilde(Ord*k+1:Ord*(k+1))))...
                -mu1*exp(-nu1*k*T);
            if f1(k+1)>0 %需要通信
                x1last(Ord*k+1:Ord*(k+1))=x1(Ord*k+1:Ord*(k+1));
                x1tilde(Ord*k+1:Ord*(k+1))=x1(Ord*k+1:Ord*(k+1));
                triT1=k+1;
                triIS1(k+1)=1;
                tricount1=tricount1+1;
            else % 不需要通信
                x1last(Ord*k+1:Ord*(k+1))=x1last(Ord*(k-1)+1:Ord*k);
                triIS1(k+1)=-1;
            end
           
            err2(Ord*k+1:Ord*(k+1))=x2tilde(Ord*k+1:Ord*(k+1))-x2(Ord*k+1:Ord*(k+1));
            f2(k+1)=(a12+a23)*(K*err2(Ord*k+1:Ord*(k+1)))'*(K*err2(Ord*k+1:Ord*(k+1)))...
                -1/4*(a12*(x2tilde(Ord*k+1:Ord*(k+1))-x1tilde(Ord*k+1:Ord*(k+1)))'*K'*K*(x2tilde(Ord*k+1:Ord*(k+1))-x1tilde(Ord*k+1:Ord*(k+1)))...
                     +a23*(x2tilde(Ord*k+1:Ord*(k+1))-x3tilde(Ord*k+1:Ord*(k+1)))'*K'*K*(x2tilde(Ord*k+1:Ord*(k+1))-x3tilde(Ord*k+1:Ord*(k+1))))...
                -mu1*exp(-nu1*k*T);
            if f2(k+1)>0
                x2last(Ord*k+1:Ord*(k+1))=x2(Ord*k+1:Ord*(k+1));
                x2tilde(Ord*k+1:Ord*(k+1))=x2(Ord*k+1:Ord*(k+1));
                triT2=k+1;
                triIS2(k+1)=1;
                tricount2=tricount2+1;
            else
                x2last(Ord*k+1:Ord*(k+1))=x2last(Ord*(k-1)+1:Ord*k);
                triIS2(k+1)=-1;
            end
            
            err3(Ord*k+1:Ord*(k+1))=x3tilde(Ord*k+1:Ord*(k+1))-x3(Ord*k+1:Ord*(k+1));
            f3(k+1)=(a23+a34)*(K*err3(Ord*k+1:Ord*(k+1)))'*(K*err3(Ord*k+1:Ord*(k+1)))...
                -1/4*(a23*(x3tilde(Ord*k+1:Ord*(k+1))-x2tilde(Ord*k+1:Ord*(k+1)))'*K'*K*(x3tilde(Ord*k+1:Ord*(k+1))-x2tilde(Ord*k+1:Ord*(k+1)))...
                     +a34*(x3tilde(Ord*k+1:Ord*(k+1))-x4tilde(Ord*k+1:Ord*(k+1)))'*K'*K*(x3tilde(Ord*k+1:Ord*(k+1))-x4tilde(Ord*k+1:Ord*(k+1))))...
                -mu1*exp(-nu1*k*T);
            if f3(k+1)>0
                x3last(Ord*k+1:Ord*(k+1))=x3(Ord*k+1:Ord*(k+1));
                x3tilde(Ord*k+1:Ord*(k+1))=x3(Ord*k+1:Ord*(k+1));
                triT3=k+1;
                triIS3(k+1)=1;
                tricount3=tricount3+1;
            else
                x3last(Ord*k+1:Ord*(k+1))=x3last(Ord*(k-1)+1:Ord*k);
                triIS3(k+1)=-1;
            end
            
            err4(Ord*k+1:Ord*(k+1))=x4tilde(Ord*k+1:Ord*(k+1))-x4(Ord*k+1:Ord*(k+1));
            f4(k+1)=(a34+a45)*(K*err4(Ord*k+1:Ord*(k+1)))'*(K*err4(Ord*k+1:Ord*(k+1)))...
                -1/4*(a34*(x4tilde(Ord*k+1:Ord*(k+1))-x3tilde(Ord*k+1:Ord*(k+1)))'*K'*K*(x4tilde(Ord*k+1:Ord*(k+1))-x3tilde(Ord*k+1:Ord*(k+1)))...
                     +a45*(x4tilde(Ord*k+1:Ord*(k+1))-x5tilde(Ord*k+1:Ord*(k+1)))'*K'*K*(x4tilde(Ord*k+1:Ord*(k+1))-x5tilde(Ord*k+1:Ord*(k+1))))...
                -mu1*exp(-nu1*k*T);
            if f4(k+1)>0
                x4last(Ord*k+1:Ord*(k+1))=x4(Ord*k+1:Ord*(k+1));
                x4tilde(Ord*k+1:Ord*(k+1))=x4(Ord*k+1:Ord*(k+1));
                triT4=k+1;
                triIS4(k+1)=1;
                tricount4=tricount4+1;
            else
                x4last(Ord*k+1:Ord*(k+1))=x4last(Ord*(k-1)+1:Ord*k);
                triIS4(k+1)=-1;
            end
            
            err5(Ord*k+1:Ord*(k+1))=x5tilde(Ord*k+1:Ord*(k+1))-x5(Ord*k+1:Ord*(k+1));
            f5(k+1)=(a45+a56)*(K*err5(Ord*k+1:Ord*(k+1)))'*(K*err5(Ord*k+1:Ord*(k+1)))...
                -1/4*(a45*(x5tilde(Ord*k+1:Ord*(k+1))-x4tilde(Ord*k+1:Ord*(k+1)))'*K'*K*(x5tilde(Ord*k+1:Ord*(k+1))-x4tilde(Ord*k+1:Ord*(k+1)))...
                     +a56*(x5tilde(Ord*k+1:Ord*(k+1))-x6tilde(Ord*k+1:Ord*(k+1)))'*K'*K*(x5tilde(Ord*k+1:Ord*(k+1))-x6tilde(Ord*k+1:Ord*(k+1))))...
                -mu1*exp(-nu1*k*T);
            if f5(k+1)>0
                x5last(Ord*k+1:Ord*(k+1))=x5(Ord*k+1:Ord*(k+1));
                x5tilde(Ord*k+1:Ord*(k+1))=x5(Ord*k+1:Ord*(k+1));
                triT5=k+1;
                triIS5(k+1)=1;
                tricount5=tricount5+1;
            else
                x5last(Ord*k+1:Ord*(k+1))=x5last(Ord*(k-1)+1:Ord*k);
                triIS5(k+1)=-1;
            end
            
            err6(Ord*k+1:Ord*(k+1))=x6tilde(Ord*k+1:Ord*(k+1))-x6(Ord*k+1:Ord*(k+1));
            f6(k+1)=(a56+a16)*(K*err6(Ord*k+1:Ord*(k+1)))'*(K*err6(Ord*k+1:Ord*(k+1)))...
                -1/4*(a56*(x6tilde(Ord*k+1:Ord*(k+1))-x5tilde(Ord*k+1:Ord*(k+1)))'*K'*K*(x6tilde(Ord*k+1:Ord*(k+1))-x5tilde(Ord*k+1:Ord*(k+1)))...
                     +a16*(x6tilde(Ord*k+1:Ord*(k+1))-x1tilde(Ord*k+1:Ord*(k+1)))'*K'*K*(x6tilde(Ord*k+1:Ord*(k+1))-x1tilde(Ord*k+1:Ord*(k+1))))...
                -mu1*exp(-nu1*k*T);
            if f6(k+1)>0
                x6last(Ord*k+1:Ord*(k+1))=x6(Ord*k+1:Ord*(k+1));
                x6tilde(Ord*k+1:Ord*(k+1))=x6(Ord*k+1:Ord*(k+1));
                triT6=k+1;
                triIS6(k+1)=1;
                tricount6=tricount6+1;
            else
                x6last(Ord*k+1:Ord*(k+1))=x6last(Ord*(k-1)+1:Ord*k);
                triIS6(k+1)=-1;
            end
            
end
close(h); %循环结束

%% 开始绘图
figure(1); %触发函数曲线
subplot(3,2,1); %对应节点1
plot(0:T:T*(kmax-1),f1,'r','linewidth',1);
xlabel('t $(s)$','Interpreter','latex');
h=legend('$f_1$');
set(h,'Interpreter','latex');
subplot(3,2,2); %对应节点2
plot(0:T:T*(kmax-1),f2,'r','linewidth',1);
xlabel('t $(s)$','Interpreter','latex');
h=legend('$f_2$');
set(h,'Interpreter','latex');
subplot(3,2,3);
plot(0:T:T*(kmax-1),f3,'r','linewidth',1);
xlabel('t $(s)$','Interpreter','latex');
h=legend('$f_3$');
set(h,'Interpreter','latex');
subplot(3,2,4);
plot(0:T:T*(kmax-1),f4,'r','linewidth',1);
xlabel('t $(s)$','Interpreter','latex');
h=legend('$f_4$');
set(h,'Interpreter','latex');
subplot(3,2,5);
plot(0:T:T*(kmax-1),f5,'r','linewidth',1);
xlabel('t $(s)$','Interpreter','latex');
h=legend('$f_5$');
set(h,'Interpreter','latex');
subplot(3,2,6);
plot(0:T:T*(kmax-1),f6,'r','linewidth',1);
xlabel('t $(s)$','Interpreter','latex');
h=legend('$f_6$');
set(h,'Interpreter','latex');
print -depsc -r600 f_i %输出eps格式图片

figure(2); %一致性误差曲线，每个节点状态与第一个节点的状态之差
subplot(2,1,1); %对应第一维状态
plot(0:T:T*(kmax-1),x2(1:Ord:length(x2))-x1(1:Ord:length(x1)),'linewidth',1);
hold on;
plot(0:T:T*(kmax-1),x3(1:Ord:length(x3))-x1(1:Ord:length(x1)),'linewidth',1);
hold on;
plot(0:T:T*(kmax-1),x4(1:Ord:length(x4))-x1(1:Ord:length(x1)),'linewidth',1);
hold on;
plot(0:T:T*(kmax-1),x5(1:Ord:length(x3))-x1(1:Ord:length(x1)),'linewidth',1);
hold on;
plot(0:T:T*(kmax-1),x6(1:Ord:length(x4))-x1(1:Ord:length(x1)),'linewidth',1);
hold on;
xlabel('\bf{t} $\bf{(s)}$','Interpreter','latex');
ylabel('$\bf{x_{i1}(t)-x_{11}(t)}$','Interpreter','latex');
subplot(2,1,2); %对应第二维状态
plot(0:T:T*(kmax-1),x2(2:Ord:length(x2))-x1(2:Ord:length(x1)),'linewidth',1);
hold on;
plot(0:T:T*(kmax-1),x3(2:Ord:length(x3))-x1(2:Ord:length(x1)),'linewidth',1);
hold on;
plot(0:T:T*(kmax-1),x4(2:Ord:length(x4))-x1(2:Ord:length(x1)),'linewidth',1);
hold on;
plot(0:T:T*(kmax-1),x5(2:Ord:length(x3))-x1(2:Ord:length(x1)),'linewidth',1);
hold on;
plot(0:T:T*(kmax-1),x6(2:Ord:length(x4))-x1(2:Ord:length(x1)),'linewidth',1);
hold on;
xlabel('\bf{t} $\bf{(s)}$','Interpreter','latex');
ylabel('$\bf{x_{i2}(t)-x_{12}(t)}$','Interpreter','latex');
print -depsc -r600 consensus_error
% figure(2); %一致性误差曲线，每个节点状态与第一个节点的状态之差
% plot(0:T:T*(kmax-1),x2(1:Ord:length(x2))-x1(1:Ord:length(x1)),'r','linewidth',1);
% hold on;
% plot(0:T:T*(kmax-1),x3(1:Ord:length(x3))-x1(1:Ord:length(x1)),'b','linewidth',1);
% hold on;
% plot(0:T:T*(kmax-1),x4(1:Ord:length(x4))-x1(1:Ord:length(x1)),'k','linewidth',1);
% hold on;
% plot(0:T:T*(kmax-1),x5(1:Ord:length(x3))-x1(1:Ord:length(x1)),'b-.','linewidth',1);
% hold on;
% plot(0:T:T*(kmax-1),x6(1:Ord:length(x4))-x1(1:Ord:length(x1)),'k-.','linewidth',1);
% hold on;
% plot(0:T:T*(kmax-1),x2(2:Ord:length(x2))-x1(2:Ord:length(x1)),'r','linewidth',1);
% hold on;
% plot(0:T:T*(kmax-1),x3(2:Ord:length(x3))-x1(2:Ord:length(x1)),'b','linewidth',1);
% hold on;
% plot(0:T:T*(kmax-1),x4(2:Ord:length(x4))-x1(2:Ord:length(x1)),'k-.','linewidth',1);
% hold on;
% plot(0:T:T*(kmax-1),x5(2:Ord:length(x3))-x1(2:Ord:length(x1)),'b-.','linewidth',1);
% hold on;
% plot(0:T:T*(kmax-1),x6(2:Ord:length(x4))-x1(2:Ord:length(x1)),'k','linewidth',1);
% hold on;
% xlabel('\bf{t} $\bf{(s)}$','Interpreter','latex');
% ylabel('$\bf{x_{i}(t)-x_{1}(t)}$','Interpreter','latex');
% print -depsc -r600 consensus_error
%% 绘制通讯时刻曲线，圆圈表示需要通信
figure(3) 
scatter(0:T:T*(kmax-1),1*triIS1,8,'filled'); %对应节点1
hold on;
scatter(0:T:T*(kmax-1),2*triIS2,8,'filled'); %对应节点2
hold on;
scatter(0:T:T*(kmax-1),3*triIS3,8,'filled');
hold on;
scatter(0:T:T*(kmax-1),4*triIS4,8,'filled');
hold on;
scatter(0:T:T*(kmax-1),5*triIS5,8,'filled');
hold on;
scatter(0:T:T*(kmax-1),6*triIS6,8,'filled');
hold on;
axis([0,T*(kmax-1),0,7]);
% grid on;
box on;
xlabel('\bf{t} $\bf{(s)}$','Interpreter','latex');
set(gca,'yTick',[1:1:6]);
ylabel({'\bf{agent}'},'Interpreter','latex');
h=legend({'$t_k^6$','$t_k^5$','$t_k^4$','$t_k^3$','$t_k^2$','$t_k^1$'},'FontSize',10,'Location','eastoutside');
set(h,'Interpreter','latex');
print -depsc -r600 triggering_instants


%% 绘制状态曲线
figure(4);
subplot(2,1,1); %对应第一维状态
plot(0:T:T*(kmax-1),x1(1:Ord:length(x1)),'linewidth',1);
hold on;
plot(0:T:T*(kmax-1),x2(1:Ord:length(x1)),'linewidth',1);
hold on;
plot(0:T:T*(kmax-1),x3(1:Ord:length(x3)),'linewidth',1);
hold on;
plot(0:T:T*(kmax-1),x4(1:Ord:length(x4)),'linewidth',1);
hold on;
plot(0:T:T*(kmax-1),x5(1:Ord:length(x3)),'linewidth',1);
hold on;
plot(0:T:T*(kmax-1),x6(1:Ord:length(x4)),'linewidth',1);
hold on;
xlabel('\bf{t} $\bf{(s)}$','Interpreter','latex');
ylabel('$\bf{x_{i1}(t)}$','Interpreter','latex');
h=legend({'$x_{11}$','$x_{21}$','$x_{31}$','$x_{41}$','$x_{51}$','$x_{61}$'},'FontSize',10,'Location','eastoutside');
set(h,'Interpreter','latex');
subplot(2,1,2);
plot(0:T:T*(kmax-1),x1(2:Ord:length(x1)),'linewidth',1);
hold on;
plot(0:T:T*(kmax-1),x2(2:Ord:length(x1)),'linewidth',1);
hold on;
plot(0:T:T*(kmax-1),x3(2:Ord:length(x3)),'linewidth',1);
hold on;
plot(0:T:T*(kmax-1),x4(2:Ord:length(x4)),'linewidth',1);
hold on;
plot(0:T:T*(kmax-1),x5(2:Ord:length(x3)),'linewidth',1);
hold on;
plot(0:T:T*(kmax-1),x6(2:Ord:length(x4)),'linewidth',1);
hold on;
xlabel('\bf{t} $\bf{(s)}$','Interpreter','latex');
ylabel('$\bf{x_{i2}(t)}$','Interpreter','latex');
h=legend({'$x_{12}$','$x_{22}$','$x_{32}$','$x_{42}$','$x_{52}$','$x_{62}$'},'FontSize',10,'Location','eastoutside');
set(h,'Interpreter','latex');
print -depsc -r600 states


==> simu_switching_state/test.m <==
close all;
clear;
clc;
A=[0 1 0;
   0 0 1;
   0 0 0];
% B=[0;
%     0;
%     1];
%B=eye(3);
B=[0;
    1;
    1];
L=[1 -1 0;
    -1 2 -1;
    0 -1 1];
%%
tmax=1000; % maximum simulation time s
T=0.1; % sample time s
beishu=10;
c=.3;
[Num Num]=size(L);
[Ord Ord]=size(A);
kmax=1+tmax/T;

%K=[-1 -1 -1];
K=-eye(3);
K=[-1 -1 -1];

x1=zeros(Ord*kmax,1);
x2=zeros(Ord*kmax,1);
x3=zeros(Ord*kmax,1);
%%
h=waitbar(0,'Please wait...');
for k=1:kmax
    waitbar(k/kmax,h);
if k==1
        x1(Ord*(k-1)+1:Ord*k)=beishu*randn(3,1);
        x2(Ord*(k-1)+1:Ord*k)=beishu*randn(3,1);
        x3(Ord*(k-1)+1:Ord*k)=beishu*randn(3,1);
else
        x1(Ord*(k-1)+1:Ord*k)=x1(Ord*(k-2)+1:Ord*(k-1))+T*A*x1(Ord*(k-2)+1:Ord*(k-1))+T*c*B*K*(x1(Ord*(k-2)+1:Ord*(k-1))-x2(Ord*(k-2)+1:Ord*(k-1)));
        x2(Ord*(k-1)+1:Ord*k)=x2(Ord*(k-2)+1:Ord*(k-1))+T*A*x2(Ord*(k-2)+1:Ord*(k-1))+T*c*B*K*(x2(Ord*(k-2)+1:Ord*(k-1))-x1(Ord*(k-2)+1:Ord*(k-1)))+T*c*B*K*(x2(Ord*(k-2)+1:Ord*(k-1))-x3(Ord*(k-2)+1:Ord*(k-1)));
        x3(Ord*(k-1)+1:Ord*k)=x3(Ord*(k-2)+1:Ord*(k-1))+T*A*x3(Ord*(k-2)+1:Ord*(k-1))+T*c*B*K*(x3(Ord*(k-2)+1:Ord*(k-1))-x2(Ord*(k-2)+1:Ord*(k-1)));
end
end
%%
close(h);
figure(1);
subplot(3,1,1);
plot(0:T:T*(kmax-1),x1(1:Ord:length(x1)),'r','linewidth',1.5);
hold on;
plot(0:T:T*(kmax-1),x2(1:Ord:length(x2)),'b','linewidth',1.5);
hold on;
plot(0:T:T*(kmax-1),x3(1:Ord:length(x3)),'b','linewidth',1.5);
hold on;
subplot(3,1,2);
plot(0:T:T*(kmax-1),x1(2:Ord:length(x1)),'r','linewidth',1.5);
hold on;
plot(0:T:T*(kmax-1),x2(2:Ord:length(x2)),'b','linewidth',1.5);
hold on;
plot(0:T:T*(kmax-1),x3(2:Ord:length(x3)),'b','linewidth',1.5);
hold on;
subplot(3,1,3);
plot(0:T:T*(kmax-1),x1(3:Ord:length(x1)),'r','linewidth',1.5);
hold on;
plot(0:T:T*(kmax-1),x2(3:Ord:length(x2)),'b','linewidth',1.5);
hold on;
plot(0:T:T*(kmax-1),x3(3:Ord:length(x3)),'b','linewidth',1.5);
hold on;

figure(2);
subplot(3,1,1);
plot(0:T:T*(kmax-1),x2(1:Ord:length(x2))-x1(1:Ord:length(x1)),'b','linewidth',1.5);
hold on;
plot(0:T:T*(kmax-1),x3(1:Ord:length(x3))-x1(1:Ord:length(x1)),'b','linewidth',1.5);
hold on;
subplot(3,1,2);
plot(0:T:T*(kmax-1),x2(2:Ord:length(x2))-x1(2:Ord:length(x1)),'b','linewidth',1.5);
hold on;
plot(0:T:T*(kmax-1),x3(2:Ord:length(x3))-x1(2:Ord:length(x1)),'b','linewidth',1.5);
hold on;
subplot(3,1,3);
plot(0:T:T*(kmax-1),x2(3:Ord:length(x2))-x1(3:Ord:length(x1)),'b','linewidth',1.5);
hold on;
plot(0:T:T*(kmax-1),x3(3:Ord:length(x3))-x1(3:Ord:length(x1)),'b','linewidth',1.5);
hold on;



% 
% close all;
% clear;
% clc;
% A=[0 1;
%    0 0];
% B=[0;
%     1];
% L=[1 -1 0;
%     -1 2 -1;
%     0 -1 1];
% %%
% tmax=10000; % maximum simulation time s
% T=0.1; % sample time s
% beishu=10;
% c=.002;
% [Num Num]=size(L);
% [Ord Ord]=size(A);
% kmax=1+tmax/T;
% 
% %K=[-1.0000 -2.4142 -2.4142];
% K=[-1 -1];
% 
% x1=zeros(Ord*kmax,1);
% x2=zeros(Ord*kmax,1);
% x3=zeros(Ord*kmax,1);
% %%
% h=waitbar(0,'Please wait...');
% for k=1:kmax
%     waitbar(k/kmax,h);
% if k==1
%         x1(Ord*(k-1)+1:Ord*k)=beishu*randn(2,1);
%         x2(Ord*(k-1)+1:Ord*k)=beishu*randn(2,1);
%         x3(Ord*(k-1)+1:Ord*k)=beishu*randn(2,1);
% else
%         x1(Ord*(k-1)+1:Ord*k)=x1(Ord*(k-2)+1:Ord*(k-1))+T*A*x1(Ord*(k-2)+1:Ord*(k-1))+T*c*B*K*(x1(Ord*(k-2)+1:Ord*(k-1))-x2(Ord*(k-2)+1:Ord*(k-1)));
%         x2(Ord*(k-1)+1:Ord*k)=x2(Ord*(k-2)+1:Ord*(k-1))+T*A*x2(Ord*(k-2)+1:Ord*(k-1))+T*c*B*K*(x2(Ord*(k-2)+1:Ord*(k-1))-x1(Ord*(k-2)+1:Ord*(k-1)))+T*c*B*K*(x2(Ord*(k-2)+1:Ord*(k-1))-x3(Ord*(k-2)+1:Ord*(k-1)));
%         x3(Ord*(k-1)+1:Ord*k)=x3(Ord*(k-2)+1:Ord*(k-1))+T*A*x3(Ord*(k-2)+1:Ord*(k-1))+T*c*B*K*(x3(Ord*(k-2)+1:Ord*(k-1))-x2(Ord*(k-2)+1:Ord*(k-1)));
% end
% end
% %%
% close(h);
% figure(1);
% subplot(2,1,1);
% plot(0:T:T*(kmax-1),x1(1:Ord:length(x1)),'r','linewidth',1.5);
% hold on;
% plot(0:T:T*(kmax-1),x2(1:Ord:length(x2)),'b','linewidth',1.5);
% hold on;
% plot(0:T:T*(kmax-1),x3(1:Ord:length(x3)),'b','linewidth',1.5);
% hold on;
% subplot(2,1,2);
% plot(0:T:T*(kmax-1),x1(2:Ord:length(x1)),'r','linewidth',1.5);
% hold on;
% plot(0:T:T*(kmax-1),x2(2:Ord:length(x2)),'b','linewidth',1.5);
% hold on;
% plot(0:T:T*(kmax-1),x3(2:Ord:length(x3)),'b','linewidth',1.5);
% hold on;
% 
% figure(2);
% subplot(2,1,1);
% plot(0:T:T*(kmax-1),x2(1:Ord:length(x2))-x1(1:Ord:length(x1)),'b','linewidth',1.5);
% hold on;
% plot(0:T:T*(kmax-1),x3(1:Ord:length(x3))-x1(1:Ord:length(x1)),'b','linewidth',1.5);
% hold on;
% subplot(2,1,2);
% plot(0:T:T*(kmax-1),x2(2:Ord:length(x2))-x1(2:Ord:length(x1)),'b','linewidth',1.5);
% hold on;
% plot(0:T:T*(kmax-1),x3(2:Ord:length(x3))-x1(2:Ord:length(x1)),'b','linewidth',1.5);
% hold on;

